Cuts of Feynman Integrals in Baikov representation

Based on the Baikov representation, we present a systematic approach to compute cuts of Feynman Integrals, appropriately defined in $d$ dimensions. The information provided by these computations may be used to determine the class of functions needed to analytically express the full integrals.

==> anc/Baikov.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



Print[
"H. Frellesvig and C.G.Papadopoulos: arXiv:1701.07356 [hep-ph]"
];
Print[
"This is a Mathematica Script for the Baikov representation"
];
Print[
"The main routine is Baikov[L_,E1_,propagators_,external_]"
];
Print[
"The input is:"
];
Print[
"L: the number of loops"
];
Print[
"E1: the number of independent external momenta"
];
Print[
"propagators: a list in the form {(k[1])^2-m1,...,(k[2]+p[1])^2-m2, ...} containing L(L+1)/2+L*E independent propagators"
];
Print[
"external: a list in the form {s[2,2]-> S1, ...} with replacement rules for the external invariants"
];
Print[
"starting at s[n,n] with n=L+1"
];
Print[
"Example 1-loop 3-point:"
];
Print[
"Propagators={k[1]^2-m1,(k[1]+p[1])^2-m2,(k[1]+p[1]+p[2])^2-m3}"
];
Print[
"repl={s[2,2]\[Rule]S1,s[3,3]\[Rule]S2,s[2,3]\[Rule](S3-S1-S2)/2}"
];
Print[
"Baikov[1,2,Propagators,repl]"
];


\[Lambda][x_,y_,z_]:=x^2+y^2+z^2-2 x y -2 y z-2 z x


sep[expr_,v_]:=Times@@@GatherBy[Power@@@FactorList[expr],!FreeQ[#,v]&];


Baikov[L_,E1_,propagators_,external_]:=Module[{p1,A,d1,rules1,rules2,rules3,rules4,rules,n,nums,eqs,dd,vars,sols,AI,ama,Ama,aIma,AIma,P1,P1d,P2d,ddtox,tmp,PP},

M1=L+E1;
N1=L (L+1)/2+L E1;
Print["M1=",M1,"    N1=",N1];


\[Delta][i_,j_]:=KroneckerDelta[i,j];
p1[i_,j_]:=(i-1)M1-i (i-1)/2+j;

Print[Table[p1[i,j],{i,1,L},{j,i,M1}]//Flatten];

Clear[s];

rules1=Flatten[Table[k[i]k[j]->s[i,j],{i,1,L},{j,1,L}]];
rules2=Flatten[Table[k[i]p[j-L]->s[i,j],{i,1,L},{j,L+1,M1}]];
rules3=Flatten[Table[p[i-L]k[j]->s[i,j],{i,L+1,M1},{j,1,L}]];
rules4=Flatten[Table[p[i-L]p[j-L]->s[i,j],{i,L+1,M1},{j,L+1,M1}]];
rules=Join[rules1,rules2,rules3,rules4];
Print["rules   ",rules];

Do[Do[s[j,i]=s[i,j],{j,1,M1}],{i,1,M1}];

kin=external;
Print[kin];

Do[d1[i]=propagators[[i]],{i,1,N1}];

ClearAll[A];
A[a_,i_,j_]:=If[i<=j,Coefficient[(d1[a]//Expand)/.rules,s[i,j]],A[a,j,i]];

tmp=Table[((d1[a]//Expand)//.rules)-Sum[A[a,i,j] s[i,j],{i,1,L},{j,i,M1}],{a,1,N1}];
rulesf=Table[f[a]->tmp[[a]],{a,1,N1}];
Print["rulesf ",rulesf];
Print["test1 ",Table[((d1[a]//Expand)/.rules)-f[a]-Sum[A[a,i,j] s[i,j],{i,1,L},{j,i,M1}],{a,1,N1}]/.rulesf];

n=0;
nums=.;
Do[
Do[
n=n+1;
nums[i,j]=n
,{j,i,M1}]
,{i,1,L}];

Print["nums  ",Table[{i,j,nums[i,j]},{i,1,L},{j,i,M1}]];

eqs=Table[((d1[i]//Expand)/.rules)==dd[i],{i,1,N1}];
vars=Flatten[Table[s[i,j],{i,1,L},{j,i,M1}]];
sols=Solve[eqs,vars][[1]]//Simplify;

Print[sols];

ClearAll[AI];
AI[a_,i_,j_]:=If[i<=j,Coefficient[sols[[nums[i,j]]][[2]],dd[a]],AI[a,j,i]];

Clear[ama,Ama,aIma,AIma];
Do[ama[a,p1[i,j]]=A[a,i,j],{a,1,N1},{i,1,L},{j,i,M1}];
Do[aIma[a,p1[i,j]]=AI[a,i,j],{a,1,N1},{i,1,L},{j,i,M1}];
Ama=Table[ama[a,b],{a,1,N1},{b,1,N1}];
AIma=Table[aIma[b,a],{a,1,N1},{b,1,N1}];
Print[" Id  ",Ama.AIma,"Det",Det[Ama]];

Print["test2  ",Flatten[Table[Sum[AI[a,i,j](((d1[a]//Expand)/.rules)-f[a])/.rulesf,{a,1,N1}]//Simplify,{i,1,L},{j,i,M1}]]];

P1=Table[s[i,j],{i,1,M1},{j,1,M1}];
P1d=P1/.sols;

If[M1>=L+1,
P2d=Table[s[i,j],{i,L+1,M1},{j,L+1,M1}]/.kin;
GK=Det[P2d]//Simplify;
];
If[M1==L,GK=1];
Print["Gramm  ",GK];

ddtox=Table[dd[i]->x[i],{i,1,N1}];
tmp=P1d/.ddtox//.kin;
xx=Table[x[i]->ToExpression["x"<>ToString[i]],{i,1,N1}];
P= Det[tmp]//Expand;

ClearAll[OB];
OB[i_,j_,ff_]:=If[j<=L,
(d-M1-1)\[Delta][i,j]ff-Sum[Sum[Sum[
A[a,m,i]AI[b,m,j](1+\[Delta][m,i])(x[b]-f[b])D[ff,x[a]]
,{m,1,M1}],{b,1,N1}],{a,1,N1}],
-Sum[Sum[Sum[
A[a,m,i]AI[b,m,j](1+\[Delta][m,i])(x[b]-f[b])D[ff,x[a]]
,{m,1,L}],{b,1,N1}],{a,1,N1}]-Sum[A[a,m,i]s[m,j]D[ff,x[a]],{m,L+1,M1},{a,1,N1}]];

TimeConstrained[Do[
Print["test3  ",i," ",j];
tst=OB[i,j,P^((d-M1-1)/2)]*P^(-(d-M1-1)/2+1)//Distribute;
tst=tst/.rulesf//.kin;
Print[Length[tst+dummy]];
If[Length[tst+dummy]>2,
tst=Sum[tst[[i1]]//Simplify,{i1,1,Length[tst]}];tst=Simplify[tst];
,tst=tst/.rulesf//.kin//Expand//Simplify];
Print["test3  ",tst];
,{i,1,L},{j,M1,1,-1}],200];

ClearAll[OBS];
OBS[i_,j_,ff_]:=If[j<=L,
(d-M1-1)\[Delta][i,j]ff-Sum[
(1+\[Delta][m,i])s[m,j]D[ff,s[m,i]]
,{m,1,M1}],
-Sum[
(1+\[Delta][m,i])s[m,j]D[ff,s[m,i]]
,{m,1,M1}]];
PP=Det[P1];
Print["test4  ",Table[{i,j,OBS[i,j,PP^((d-M1-1)/2)]//Simplify},{i,1,L},{j,1,M1}]];
Print["test5  ",Table[{i,j,D[PP,s[i,j]]-(2-\[Delta][i,j])PP Transpose[Inverse[P1]][[j]][[i]]//Simplify},{i,1,M1},{j,1,M1}]];

ClearAll[IBP];
IBP[i_,j_,ff_]:=If[i<=L, If[j<=L,
(d-M1-1)\[Delta][i,j]ff +Sum[Sum[Sum[
D[A[a,m,i]AI[b,m,j](1+\[Delta][m,i])(x[b]-f[b])ff,x[a]]
,{m,1,M1}],{b,1,N1}],{a,1,N1}],
Sum[Sum[Sum[
D[A[a,m,i]AI[b,m,j](1+\[Delta][m,i])(x[b]-f[b])ff,x[a]]
,{m,1,L}],{b,1,N1}],{a,1,N1}]+Sum[D[A[a,m,i]s[m,j]ff,x[a]],{m,L+1,M1},{a,1,N1}]
],Print["NO"]];


PE=P//Distribute;
baikov=(PE)^((d-M1-1)/2)/(GK)^((d-E1-1)/2);
prefactor=Pi^(-L(L-1)/4-L E1/2)/Product[Gamma[(d-M1+i)/2],{i,1,L}]Det[AIma];


Return[{"P,baikov,gram,xx,rulesf,kin,N1,M1,L,prefactor,P1,Ama,AIma   ->",P,baikov,GK,xx,rulesf,kin,N1,M1,L,P1,Ama,AIma,prefactor}]
]


tofire[ibp_,N1_]:=If[Length[Expand[ibp]+dummy]>2,Sum[(Expand[ibp][[i]]/.Table[x[j]->1,{j,1,N1}])F[-Table[Exponent[Expand[ibp][[i]],x[k]],{k,1,N1}]],{i,1,Length[Expand[ibp]]}],(Expand[ibp]/.Table[x[j]->1,{j,1,N1}])F[-Table[Exponent[Expand[ibp],x[k]],{k,1,N1}]]]

